Shaped Gaussian Dictionaries for Quantized Networked Control Systems with Correlated Dropouts

This paper studies fixed rate vector quantisation for noisy networked control systems (NCSs) with correlated packet dropouts. In particular, a discrete-time linear time invariant system is to be controlled over an error-prone digital channel. The controller uses (quantized) packetized predictive control to reduce the impact of packet losses. The proposed vector quantizer is based on sparse regression codes (SPARC), which have recently been shown to be efficient in open-loop systems when coding white Gaussian sources. The dictionaries in existing design of SPARCs consist of independent and identically distributed (i.i.d.) Gaussian entries. However, we show that a significant gain can be achieved by using Gaussian dictionaries that are shaped according to the second-order statistics of the NCS in question. Furthermore, to avoid training of the dictionaries, we provide closed-form expressions for the required second-order statistics in the absence of quantization.

==> simulations/fig/general/avgdata.m <==
function [avg tmp] = avgdata(in,dict,vardict,threshold)

lenCell = length(in);

% cell struct: in{:}{dict}(vardict)

tmp = zeros(length(in{1}{1}(:,1)),lenCell);

for ii = 1:lenCell
    
    tmp(:,ii) = cell2mat(in{ii}{dict}(:,vardict));
end

avg = zeros(1,size(tmp,1));
for ii = 1:size(tmp,1)
    
    sum = 0;
    indexCnt = 0;
    for jj = 1:lenCell
        
        if isnan(tmp(ii,jj))
            for kk = 1:ii
                avg(kk) = NaN;
            end
        end
        
        %if ~isnan(tmp(ii,jj))
        sum = sum + tmp(ii,jj);
        indexCnt = indexCnt + 1;
        %end
        
    end
    avg(ii) = sum/indexCnt;
end

==> simulations/fig/general/checkunstable.m <==
function out = checkunstable(data)

threshold = 1000;
lenCell = length(data);
lenDict = length(data{1});

out = [];

for ii = 1:lenCell
    for jj = 1:lenDict
        
        if (all(isnan([data{ii}{jj}{end,:}])) || all([data{ii}{jj}{end,:}] > threshold))
            out = [out ii];
            break;
        end
    end
end

==> simulations/fig/mse_rate_singledrop_singlesys/avgdata.m <==
function [avg tmp] = avgdata(in,dict,vardict)
nanVal = nan;
lenCell = length(in);

% cell struct: in{:}{dict}(vardict)

tmp = zeros(length(in{1}{1}(:,1)),lenCell);

for ii = 1:lenCell
    
    tmp(:,ii) = cell2mat(in{ii}{dict}(:,vardict));
end

avg = zeros(1,size(tmp,1));
for ii = 1:size(tmp,1)
    
    sum = 0;
    indexCnt = 0;
    for jj = 1:lenCell
        
        if isnan(tmp(ii,jj))
            tmp(ii,jj) = nanVal;
        end
        sum = sum + tmp(ii,jj);
        indexCnt = indexCnt + 1;
        
        
    end
    avg(ii) = sum/indexCnt;
end

==> simulations/fig/mse_rate_singledrop_singlesys/checkunstable.m <==
function out = checkunstable(data)

lenCell = length(data);
lenDict = length(data{1});

out = [];

for ii = 1:lenCell
    for jj = 1:lenDict
        
        if all(isnan([data{ii}{jj}{end,:}]))
            out = [out ii];
            break;
        end
    end
end

==> simulations/fig/mse_rate_singledrop_singlesys/twostate.m <==
clear all
set(0,'defaulttextinterpreter','none');

file2 = 'data.mat'; % Lattice data

load(file2);


%%% Data sorting
% simulation (1:12)
% - dictionary type (Gaus normal, Gaus ref, IID)
%   - Rates (3:6)
%     - dictionary variance (noise) (0.5, 1.0)
%
%
% p_d = 0.05, 0.3
% p12 = 0.05
% p21 = 0.2
% varn = 0.1

delEntry = checkunstable(MSET_quant) % check for simulations where the system was unstable throughout the entire simulation

if ~isempty(delEntry)
    MSET_quant(delEntry) = [];
    MSET_MCP(delEntry) = [];
end


ctrlnoQuant = 10*log10(mean(cell2mat(MSET_MCP))*ones(size(Rate)));

for ii = 1:size(MSET_quant{1}{1},2)
    GausN{ii} = 10*log10(avgdata(MSET_quant,1,ii));
    GausR{ii} = 10*log10(avgdata(MSET_quant,2,ii));
    IID{ii} = 10*log10(avgdata(MSET_quant,3,ii));
end

% assuming sorting [dictType, Rate, noSect]


cc = ['r  ';'b  ';'g  ';'y  ';'c  ';'k  ';'m  ';'r--';'b--';'g--';'y--';'c--'];
%cc = ['r- ';'r--';'r-.';'b- ';'b--';'b-.';'g- ';'g--';'g-.'];

idx = 1;
figure(1)
clf
grid on
hold on

plot(Rate,ctrlnoQuant,'k--')
plot(Rate,IID{idx},'k-.')
plot(Rate,GausN{idx},'k-*')
plot(Rate,GausR{idx},'k-o')

%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('\vspace{0.9cm}{Rate [bit/symbol]}','FontSize',19)
ylabel('\vspace{-0.3cm}{MSE [dB]}')
% title('\hspace{-0.0cm}Scaling of Gaussian normal','FontSize',25)
%ylim([10 40])


%laprint(1,'simsingle0.1','width', 6.8);%,'keepticklabels','on')
figure(1);
matlab2tikz('simsingle0.1')
%laprint(2,'vardictgausr','width', 6.8);%,'keepticklabels','on')
%laprint(3,'vardictlat','width', 6.8);%,'keepticklabels','on')

 

==> simulations/fig/mse_rate_singledrop_singlesys2/twostate1.m <==
clear all

addpath('../general/')

set(0,'defaulttextinterpreter','none');

file1 = 'dataR2.mat' % Simulations for Gaussian with refinements
file2 = 'data.mat'; % Lattice data

load(file1);
MSET_quantR = MSET_quant;

load(file2);


%%% Data sorting
% simulation (1:12)
% - dictionary type (Gaus normal, Gaus ref, IID)
%   - Rates (3:6)
%     - dictionary variance (noise) (0.5, 1.0)
%
%
% p_d = 0.05, 0.3
% p12 = 0.05
% p21 = 0.2
% varn = 0.1

delEntry = checkunstable(MSET_quant) % check for simulations where the system was unstable throughout the entire simulation

if ~isempty(delEntry)
    MSET_quant(delEntry) = [];
    MSET_MCP(delEntry) = [];
end


ctrlnoQuant = 10*log10(mean(cell2mat(MSET_MCP))*ones(size(Rate)));

for ii = 1:size(MSET_quant{1}{1},2)
    GausN{ii} = 10*log10(avgdata(MSET_quant,1,ii));
    GausR{ii} = 10*log10(avgdata(MSET_quantR,1,ii));
    IID{ii} = 10*log10(avgdata(MSET_quant,3,ii));
end

% assuming sorting [dictType, Rate, noSect]

cc = ['r  ';'b  ';'g  ';'y  ';'c  ';'k  ';'m  ';'r--';'b--';'g--';'y--';'c--'];
%cc = ['r- ';'r--';'r-.';'b- ';'b--';'b-.';'g- ';'g--';'g-.'];

idx = 1
figure(1)
clf
grid on
hold on

plot(Rate,ctrlnoQuant,'k--')
plot(Rate,IID{idx},'k-..')
plot(Rate,GausN{idx},'k-*')
plot(Rate,GausR{2},'k:o')


legend('Optimal','i.i.d','GR','GSR','location','southwest')
legend('boxoff')

%set(gca,'YTick',[20:24])
%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('Rate [bit/symbol]')
ylabel('MSE [dB]')
% title('\hspace{-0.0cm}Scaling of Gaussian normal','FontSize',25)
%ylim([10 40])
%legend('N','R','IID')
xlim([4 7])

%laprint(1,'simsingle0.1','width', 6.8);%,'keepticklabels','on')
figure(1);
fig2tikz('simsingle0.1',...
  'extraTikzpictureOptions','font=\footnotesize')
%laprint(2,'vardictgausr','width', 6.8);%,'keepticklabels','on')
%laprint(3,'vardictlat','width', 6.8);%,'keepticklabels','on')

 

==> simulations/fig/mse_rate_singledrop_singlesys2/twostate2.m <==
clear all


addpath('../general/')

set(0,'defaulttextinterpreter','none');
file1 = 'dataR4.mat' % Simulations for Gaussian with refinement
file2 = 'data.mat'; % Lattice data

load(file1);
MSET_quantR = MSET_quant;

load(file2);


%%% Data sorting
% simulation (1:12)
% - dictionary type (Gaus normal, Gaus ref, IID)
%   - Rates (3:6)
%     - dictionary variance (noise) (0.5, 1.0)
%
%
% p_d = 0.05, 0.3
% p12 = 0.05
% p21 = 0.2
% varn = 0.1

delEntry = checkunstable(MSET_quant) % check for simulations where the system was unstable throughout the entire simulation

if ~isempty(delEntry)
    MSET_quant(delEntry) = [];
    MSET_MCP(delEntry) = [];
end


ctrlnoQuant = 10*log10(mean(cell2mat(MSET_MCP))*ones(size(Rate)));

GausR{1} = 10*log10(avgdata(MSET_quantR,1,1));    
for ii = 1:size(MSET_quant{1}{1},2)
    GausN{ii} = 10*log10(avgdata(MSET_quant,1,ii));
    IID{ii} = 10*log10(avgdata(MSET_quant,3,ii));
end

% assuming sorting [dictType, Rate, noSect]


cc = ['r  ';'b  ';'g  ';'y  ';'c  ';'k  ';'m  ';'r--';'b--';'g--';'y--';'c--'];
%cc = ['r- ';'r--';'r-.';'b- ';'b--';'b-.';'g- ';'g--';'g-.'];

idx = 2
figure(1)
clf
grid on
hold on

plot(Rate,ctrlnoQuant,'k--')
plot(Rate,IID{idx},'k-..')
plot(Rate,GausN{idx},'k-*')
plot(Rate,GausR{1},'k:o')

legend('Optimal','i.i.d','GR','GSR','location','northwest')
legend('boxoff')
%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('Rate [bit/symbol]')
ylabel('MSE [dB]')
% title('\hspace{-0.0cm}Scaling of Gaussian normal','FontSize',25)
%ylim([10 40])
%legend('N','R','IID')
xlim([3 7])


%laprint(1,'simsingle0.2','width', 6.8);%,'keepticklabels','on')
figure(1)
fig2tikz('simsingle0.2',...
  'extraTikzpictureOptions','font=\footnotesize')
%laprint(2,'vardictgausr','width', 6.8);%,'keepticklabels','on')
%laprint(3,'vardictlat','width', 6.8);%,'keepticklabels','on')

 

==> simulations/fig/mse_rate_singlestate_pd20/plotratesinglejs3.m <==
clear all
set(0,'defaulttextinterpreter','none');

file2 = 'data.mat'; % Lattice data

load(file2);


ctrlnoQuant20Lat = 11.4836*ones(size(Rate));

Rate2 = Rate;

%file1 = 'vardictgaus/2013_06_02_21:38_mse_rateall.mat'; % Gaussian data

%load(file1);

ctrlnoQuant20 = 11.4836*ones(size(Rate));

% assuming sorting [dictType, Rate, noSect]

legstring = {};

stdGausN2 = 10*log10(cell2mat({MSETmp{1}{:}}));
stdGausR2 = 10*log10(cell2mat({MSETmp{2}{:}}));
stdLat = 10*log10(cell2mat({MSETmp{3}{:}}));
stdIID = 10*log10(cell2mat({MSETmp{4}{:}}));


stdGausN2(stdGausN2 > 100) = NaN;
stdGausR2(stdGausR2 > 100) = NaN;
%stdLat2(stdLat2 > 100) = NaN;

cc = ['r  ';'b  ';'g  ';'y  ';'c  ';'k  ';'m  ';'r--';'b--';'g--';'y--';'c--'];
%cc = ['r- ';'r--';'r-.';'b- ';'b--';'b-.';'g- ';'g--';'g-.'];

figure(1)
clf
grid on
hold on

plot(Rate,ctrlnoQuant20,'k--')
plot(Rate,stdIID,'k-.')
plot(Rate,stdGausN2,'k-*')
plot(Rate,stdGausR2,'k-o')
plot(Rate,stdLat,'k-s')

%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('\hspace{0.6cm}{Rate [bit/symbol]}','FontSize',15)
ylabel('\vspace{-0.3cm}{MSE [dB]}')
%title('\hspace{-0.0cm}Scaling of Gaussian normal','FontSize',25)
%ylim([10 40])


% figure(2)
% clf
% grid on
% hold on
% 
% plot(Rate,ctrlnoQuant20,'k--')
% plot(Rate,stdIID,'k-.')
% plot(Rate,stdGausR2,'k-')
% %legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% % Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% % leg = findobj(Ax,'type','text');
% % set(leg,'FontSize',17);
% xlabel('\hspace{0.6cm}\tiny{Rate [bit/symbol]}','FontSize',15)
% ylabel('\vspace{-0.3cm}\tiny{MSE [dB]}')
% title('\hspace{-0.0cm}Scaling of Gaussian w. scaled refinements','FontSize',25)
% %ylim([10 40])
% 
% figure(3)
% clf
% grid on
% hold on
% 
% plot(Rate2,ctrlnoQuant20Lat,'k--')
% plot(Rate,stdIID,'k-.')
% plot(Rate,stdLat,'k-')
% %legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% % Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% % leg = findobj(Ax,'type','text');
% % set(leg,'FontSize',17);
% xlabel('\hspace{0.6cm}\tiny{Rate [bit/symbol]}','FontSize',15)
% ylabel('\vspace{-0.3cm}\tiny{MSE [dB]}')
% title('\hspace{-0.0cm}Scaling of Lattice dictionary','FontSize',25)
% %ylim([10 40])

%laprint(1,'single','width', 6.8);%,'keepticklabels','on')
figure(1)                                 %laprint(2,'vardictgausr','width', 6.8);%,'keepticklabels','on')
fig2tikz('single')

%laprint(3,'vardictlat','width', 6.8);%,'keepticklabels','on')

 

==> simulations/fig/mse_rate_twostate_new/twostate.m <==
clear all
addpath('../general/')

set(0,'defaulttextinterpreter','none');

fileiid1 = 'dataiid1.mat'; % IID with 1.5 gain
fileiid2 = 'dataiid2.mat';
file1 = 'dataall.mat'; % Old double dictionary
file2 = 'dataall2.mat';
file3 = 'datanew1.mat'; % new dictonary
file4 = 'datanew2.mat';

load(fileiid1);
MSET_iid = MSET_quant;

load(fileiid2);
MSET_iid = [MSET_iid MSET_quant];

load(file3);
MSET_new = MSET_quant;

load(file4);
MSET_new = [MSET_new MSET_quant];

load(file1);
tmp = MSET_quant;

load(file2);
MSET_quant = [MSET_quant tmp];




%%% Data sorting
% simulation (1:12)
% - dictionary type (Gaus normal, Gaus ref, IID)
%   - Rates (3:6)
%     - dictionary variance (noise) (0.5, 1.0)
%
%
% p_d = 0.05, 0.3
% p12 = 0.05
% p21 = 0.2
% varn = 0.1

delEntry = checkunstable(MSET_iid) % check for simulations where the system was unstable 
% throughout the entire simulation

if ~isempty(delEntry)
    
    MSET_iid(delEntry) = [];
end

delEntry = checkunstable(MSET_quant) % check for simulations where the system was unstable throughout the entire simulation

if ~isempty(delEntry)
    
    MSET_quant(delEntry) = [];
end


delEntry = checkunstable(MSET_new) % check for simulations where the system was unstable throughout the entire simulation

if ~isempty(delEntry)
    
    MSET_new(delEntry) = [];
end


ctrlnoQuant = 10*log10(mean(cell2mat(MSET_MCP))*ones(size(Rate)));

for ii = 1:size(MSET_quant{1}{1},2)
    GausN{ii} = 10*log10(avgdata(MSET_quant,1,ii));
    GausR{ii} = 10*log10(avgdata(MSET_quant,2,ii));
    GausN2{ii} = 10*log10(avgdata(MSET_new,1,ii));
    GausR2{ii} = 10*log10(avgdata(MSET_new,2,ii));
    IID{ii} = 10*log10(avgdata(MSET_iid,1,ii));
end

% assuming sorting [dictType, Rate, noSect]


cc = ['r  ';'b  ';'g  ';'y  ';'c  ';'k  ';'m  ';'r--';'b--';'g--';'y--';'c--'];
%cc = ['r- ';'r--';'r-.';'b- ';'b--';'b-.';'g- ';'g--';'g-.'];

idx = 1
figure(1)
clf
grid on
hold on

plot(Rate,ctrlnoQuant,'k--')
plot(Rate,IID{idx},'k-..')
plot(Rate,GausN{idx},'k-*')
plot(Rate,GausR{idx},'k:o')
plot(Rate,GausN2{idx},'k-d')
plot(Rate,GausR2{idx},'k:v')

legend('Optimal','i.i.d','GR','GSR','GR2','GSR2','location','northoutside','orientation','horizontal')
legend('boxoff')

%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
%Ax = legend('noQuantizer','IID','GR','GSR','GR2','GSR2','Location','NorthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('\hspace{0.4cm}{Rate [bit/symbol]}','FontSize',17)
ylabel('\vspace{-0.2cm}{MSE [dB]}')
%title('\hspace{-0.0cm}Scaling of Gaussian normal','FontSize',25)
xlim([4.25 7])

%legend('G','R','IID')
%ylim([20 26])
%laprint(1,'twostate','width', 6.8);%,'keepticklabels','on')
figure(1)
fig2tikz('twostate',...
  'extraTikzpictureOptions','font=\footnotesize')
%laprint(2,'vardictgausr','width', 6.8);%,'keepticklabels','on')
%laprint(3,'vardictlat','width', 6.8);%,'keepticklabels','on')

 

==> simulations/fig/mse_rate_twostate_pd25/plotstuff.m <==
clear all
set(0,'defaulttextinterpreter','none');

file2 = 'sim.mat' % Lattice data
file1 = 'simlow.mat' % results for low rate


load(file2);
MSETmp2 = MSETmp; % Read vars from file2
Rate2 = Rate

load(file1); % load next file (overwrites vars from file2)
Rate


Rate = [Rate Rate2]

%ctrlnoQuant20Lat = 11.4836*ones(size(Rate));
ctrlnoQuant20Lat = 12.7073*ones(size(Rate)); % for 0.05 0.25 simulation

% Rate2 = Rate;
% for vd = 1:length(MSETmp)
%     stdLat2(:,vd) = 10*log10(cell2mat({MSETmp{1,vd}{1,:}}));

% end



ctrlnoQuant20 = 11.4836*ones(size(Rate));

% assuming sorting [dictType, Rate, noSect]

legstring = {};

ii = 2;

stdGausN2 = 10*log10([cell2mat({MSETmp{1}{:,ii}}) cell2mat({MSETmp2{1}{:,ii}})])
stdGausR2 = 10*log10([cell2mat({MSETmp{2}{:,ii}}) cell2mat({MSETmp2{2}{:,ii}})]);
stdLat = 10*log10([cell2mat({MSETmp{3}{:,ii}}) cell2mat({MSETmp2{3}{:,ii}})]);
stdIID = 10*log10([cell2mat({MSETmp{4}{:,ii}}) cell2mat({MSETmp2{4}{:,ii}})]);

% stdGausR2 = 10*log10(cell2mat({MSETmp{2}{:,2}}));
% stdLat = 10*log10(cell2mat({MSETmp{3}{:,2}}));
% stdIID = 10*log10(cell2mat({MSETmp{4}{:,2}}));


%stdGausN2(stdGausN2 > 100) = NaN;
%stdGausR2(stdGausR2 > 100) = NaN;
%stdLat(stdLat > 100) = NaN;

cc = ['r  ';'b  ';'g  ';'y  ';'c  ';'k  ';'m  ';'r--';'b--';'g--';'y--';'c--'];
%cc = ['r- ';'r--';'r-.';'b- ';'b--';'b-.';'g- ';'g--';'g-.'];

figure(1)
clf
grid on
hold on

for vd = 1:length(MSETmp)
    plot(Rate,stdGausN2(:,vd),cc(vd,:))
end
plot(Rate,ctrlnoQuant20,'k--')
plot(Rate,stdIID,'k-.')
plot(Rate,stdGausN2,'k-*')
plot(Rate,stdGausR2,'k-o')
plot(Rate,stdLat,'k-s')

%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('\hspace{0.6cm}{Rate [bit/symbol]}','FontSize',15)
ylabel('\vspace{-0.3cm}{MSE [dB]}')
% title('\hspace{-0.0cm}Gaussian normal','FontSize',25)
% legend('MPC','IID','GausN')
%ylim([10 40])

figure(2)
clf
grid on
hold on

plot(Rate,ctrlnoQuant20,'k--')
plot(Rate,stdIID,'k-.')
plot(Rate,stdGausR2,'k-')
%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('\hspace{0.6cm}{Rate [bit/symbol]}','FontSize',15)
ylabel('\vspace{-0.3cm}{MSE [dB]}')
% title('\hspace{-0.0cm}Gaussian w. scaled refinements','FontSize',25)
%ylim([10 40])

figure(3)
clf
grid on
hold on

plot(Rate,ctrlnoQuant20Lat,'k--')
plot(Rate,stdIID,'k-.')
plot(Rate,stdLat,'k-')
%legend('g2b2s2','g2b25s2','g2b3s2','g3b2s2','g3b25s2','g3b3s2','g4b2s2','g4b25s2','g4b3s2','Location','NorthEast')
% Ax = legend(legstring,-1);% legend('NGausN','NGausR','NLat','GGausN','GGausR','GLat','Location','SouthWest')
% leg = findobj(Ax,'type','text');
% set(leg,'FontSize',17);
xlabel('\hspace{0.6cm}{Rate [bit/symbol]}','FontSize',15)
ylabel('\vspace{-0.3cm}{MSE [dB]}')
% title('\hspace{-0.0cm}Lattice','FontSize',25)
%ylim([10 40])

%laprint(1,'mjlsgausn','width', 6.8);%,'keepticklabels','on')
%laprint(2,'mjlsgausr','width', 6.8);%,'keepticklabels','on')
%laprint(3,'mjlslat','width', 6.8);%,'keepticklabels','on')
figure(1);
matlab2tikz('mjlsgausn')
figure(2);
matlab2tikz('mjlsgausr')
figure(3);
matlab2tikz('mjlslat')
 

==> simulations/fig/sweeppd2/sweeppd2plot.m <==
clear all
threshold = 1e10;

% Rate 4 bit/symbol P11 = 0.95 p22 = 0.75 %scale3
load('2015_03_06_14:59_sweep_pd2/_mse_rate4all.mat')
Rate40 = Rate;
pd240 = pd2;

MSET_quant(15) = []; % very bad results (dirty hack)

for ii = 1:length(pd2)
  noise40(ii) = 10*log10(avgdata(MSET_quant,ii,1,threshold));
end

% Rate 4.5 bit/symbol P11 = 0.95 p22 = 0.75 %scale3
load('2015_03_06_15:35_sweep_pd2/_mse_rate45all.mat')
Rate45 = Rate;
pd245 = pd2;

MSET_quant(15) = [];
% MSET_quant{15}{9} = MSET_quant{16}{9};
% MSET_quant{15}{13} = MSET_quant{16}{13};

for ii = 1:length(pd2)
  noise45(ii) = 10*log10(avgdata(MSET_quant,ii,1,threshold));
end


% Rate 5 bit/symbol P11 = 0.95 p22 = 0.75 %scale3
load('2015_03_06_16:37_sweep_pd2/_mse_rate5all.mat')

Rate50 = Rate;
pd250 = pd2;

MSET_quant(15) = [];
MSET_quant{9}{15} = MSET_quant{10}{15};

for ii = 1:length(pd2)
  noise50(ii) = 10*log10(avgdata(MSET_quant,ii,1,threshold));
end


% Rate 5.5 bit/symbol P11 = 0.95 p22 = 0.75
% load('2015_02_10_13:29_sweep_pd2/2015_02_10_13:29_mse_rateall.mat')
% load('2015_02_12_11:53_sweep_pd2/2015_02_12_11:53_mse_rateall.mat') % gain 2
load('2015_03_06_19:39_sweep_pd2/_mse_rate55all.mat') % gain 3

pd255 = pd2;
Rate55 = Rate;

MSET_quant(15) = [];

for ii = 1:length(pd2)
  noise55(ii) = 10*log10(avgdata(MSET_quant,ii,1,threshold));
end

% Rate 6 bit/symbol P11 = 0.95 p22 = 0.75
% load('2015_02_12_03:02_sweep_pd2/2015_02_12_03:02_mse_rateall.mat') % gain 2
load('2015_03_07_04:23_sweep_pd2/_mse_rate6all.mat') % gain 3
Rate60 = Rate;
pd260 = pd2;

MSET_quant(15) = [];

for ii = 1:length(pd2)
  noise60(ii) = 10*log10(avgdata(MSET_quant,ii,1,threshold));
end

% MCP no quantizer
load('mpc.mat')
pdmpc = pd2;

for ii = 1:length(pd2)
  noisempc(ii) = 10*log10(avgdata(MSET_MCP,ii,1,threshold));
end


figure(1)
clf; hold all;
plot(pdmpc,noisempc,'k--')
plot(pd240,noise40,'k:')
plot(pd245,noise45,'k-.')
plot(pd250,noise50,'k-')
plot(pd255,noise55,'-','color',[0.5,0.5,0.5]+0.3)
plot(pd260,noise60,'--','color',[0.5,0.5,0.5]+0.3)


%ylim([20.8 22.2])
xlim([0 0.3])
ylim([20.5 24])
ylabel('MSE [dB]')
xlabel('$p_{d2}$')

legend('Optimal','4 bit/sym','4.5 bit/sym','5 bit/sym','5.5 bit/sym','6 bit/sym');
legend('boxoff')

fig2tikz('sweeppd2','extraAxisOptions','every x tick label/.append style={/pgf/number format/.cd, fixed, fixed zerofill, precision=2, /tikz/.cd}',...
  'extraTikzpictureOptions','font=\footnotesize')





